Light fermions in color: why the quark mass is not the Planck mass

We investigate whether quantum gravity fluctuations can break chiral symmetry for fermions that are charged under a $U(1)$ and an $SU(N_\text{c})$ gauge symmetry and thus closely resemble Standard-Model fermions. Unbroken chiral symmetry in the quantum-gravity regime is a necessary prerequisite to recover the Standard Model from a joint gravity-matter theory; if chiral symmetry is broken by quantum gravity, fermions cannot generically be much lighter than the Planck mass and the theory is ruled out. To answer this, we work in a Fierz-complete basis of four-fermion interactions and explore whether they are driven to criticality. We discover that the interplay of quantum gravity with the non-Abelian gauge theory results in chiral symmetry breaking, because gravitational and gauge field fluctuations act together to produce bound states. Chiral symmetry breaking is triggered by four-fermion channels that first appear when non-Abelian charges are introduced and that become critical if the non-Abelian symmetry is gauged. Extrapolating our result to the Standard Model fermions, we conjecture that the non-Abelian gauge coupling, Abelian gauge coupling and Newton coupling are all bounded from above, if Standard Model fermions are to remain much lighter than the Planck mass. In contrast, fermions that are charged under a global non-Abelian group can remain light for arbitrarily large values of the Newton coupling. We find that different chiral symmetries are emergent at low energies, depending on the strength of the gravitational coupling. This is an example of fixed points with different degrees of enhanced global symmetry trading stability in fixed-point collisions driven by gravitational fluctuations.

==> anc/RG_equations.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     23797,        596]
NotebookOptionsPosition[     22408,        566]
NotebookOutlinePosition[     22804,        582]
CellTagsIndexPosition[     22761,        579]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Light fermions in color: RG equations", "Title",
 CellChangeTimes->{{3.9100810472630672`*^9, 
  3.910081083267447*^9}},ExpressionUUID->"04f9a76e-c813-4aa9-a6d6-\
801d54286f7d"],

Cell[CellGroupData[{

Cell["Beta functions beyond perturbative approximation", "Chapter",
 CellChangeTimes->{{3.9100810472630672`*^9, 3.910081068924192*^9}, {
  3.9100816744274473`*^9, 
  3.910081686404045*^9}},ExpressionUUID->"b14092cb-a3a4-4349-bf8b-\
e893e38799d3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]\[Psi]Diagrams", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          SuperscriptBox["e", "2"], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          SuperscriptBox["g", "2"], 
          RowBox[{"32", " ", "Nc", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "2"], " ", "Nc"}], 
          RowBox[{"32", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "11", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
         FractionBox[
          RowBox[{"9", " ", "G", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]Reg"}], ")"}]}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         FractionBox[
          RowBox[{"G", " ", 
           SuperscriptBox["\[Beta]gauge", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]Reg"}], ")"}]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Mon 27 Nov 2023 10:47:15\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Mon 27 Nov 2023 10:47:15", "Tooltip"]& ],
    Uncompress[
    "1:eJxTTMoPSuNlYGAoZgESATmlxWnMIB4rkAjJzE0tTmMCcTmARFBiSWZ+\
XmJOJiOQkykAJCByIKUB+eWpRcUgidRMJiwyIG5AZua/////p7EQMh+o6H+\
mAg7z03Ga75cM1kmR1WCv4bcaahfl1jiQHYJMyPGV+\
QcoVMwP5MVYGRg7mYNIZ4ug1PQ0VqICuoEWAU0tF4IDCr8LiYgParlmKyi8QAkfbL07DiuxhA2aC5i\
xeIgb5iCj9MTSdEgaIMIoRhSjwA4H+7mYDWqepRMkDNgIee45uZ7D6vTBFwAEY5cVaFRmAOWx+\
xdkOzFhwoKi7TuKwRCPgCMNzSg0NcRHBtym/1hs+\
oMaZOjSPCAuyUkK5KVMDhqGKO6wGSEhrMlA3zQ7ItI1wZKCExTqGsSHOtyFv3BVPcMnBP8TlW7BLQ8\
SQpAkX4yQUAYAxin0pQ=="]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]\[Psi]Full", "=", 
   RowBox[{"\[Eta]\[Psi]", "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"\[Eta]\[Psi]", "\[Equal]", 
        RowBox[{"(", 
         RowBox[{"\[Eta]\[Psi]Diagrams", "/.", 
          RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "\[Eta]\[Psi]"}]}], ")"}]}], 
       ",", "\[Eta]\[Psi]"}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910081262134582*^9, 3.9100812624907427`*^9}, 
   3.9100814234633636`*^9, {3.910081468847785*^9, 3.910081493264127*^9}, {
   3.9100816492359858`*^9, 3.9100816539762163`*^9}, 
   3.910082508112405*^9},ExpressionUUID->"251ee32d-5607-437b-9cba-\
22a885596f8d"],

Cell["", "Text",ExpressionUUID->"0d828de1-f43d-43c4-893e-fe8ec6a030cb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]plusDiagrams", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["e", "4"]}], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"]}], 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "90", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]Reg"}], ")"}], " ", 
           "\[Lambda]VA", " ", "\[Lambda]\[Sigma]"}], 
          RowBox[{"40", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]Reg"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]\[Sigma]", "2"]}], 
          RowBox[{"160", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Mon 27 Nov 2023 10:57:52\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Mon 27 Nov 2023 10:57:52", "Tooltip"]& ],
    Uncompress[
    "1:eJztWzFz0zAUdhK7hNADBjYYYOvI0YECAyUd2Hq5HMfEEnpJTndt08PkWPkpveO38D+\
68AOYetAGYz0nphaS3rMt24nlxYkqVfre9z49PcnKk4+z4eS14zi+Gz4Gx3N/\
0uElL3y8Yydjf9LmxW74GI4+s9np6JjxBux++\
IjqeNPB7Mv4k98Kv42ZK6nhxQFjf4IgIPbvtOT9T9H+XVL/+wr86v4Pj6L+\
NUN72NCLsJWGurYSlKxmCSpAQKF8AKjzzP5s31QPuwr/5N8LSx9ePt3tP+fPg73heEqE4fSyup0Ig+\
air+0C1EFEuEXSr9pfhYiIiB2d27yOdRUI38oQCkO3Ei1gGEDoby3hvOiDC3EaOX5kLkaoFLxIKBOw\
diSd31mx9mw6mk+\
jYQhdUcwGR93CzP7J9f1YqxG12XqlbCgjnnkhSI1aP2q6GDVXpYplQ1izL7IETWTJxIiVkSVoIktW1\
tDI8kOfqhuILDx3IrHlJv7tMtFxZCJYI3QltKG7KR4pkIx0nSRTrN7mxdRpwUPu3H3lNrTYcNa4ISH\
5QSWSV7NWD+\
7RIA1T4FzBfWVToO5uQafE97VZBawIUeg0eeVswEphhas8zFXaiJZx6mwwaSmyzvL0XXs+\
QYQ5U5oaL4K0vbV2K5RflHXnFxUpLGoqfgs8u9h0YmnZW2nR1ArOaSvYmQkxx9h/\
BYp3YDXjlnZOcqHg1pSeG9pF2m9z2vfySVpuvnVcoxu8S134KCrXsM4NqOQXxqJ4Kvts4R+\
dBnDx5KKwadC4ptotpYD9tyXcVr3TbGjXRPudfJJGVlZbuKZFdlX4KDzBscUNqOR5K8PvOin22cI/\
Og04t+W972xc8881tNvhqovD8hdeS+bhpk1vZUr/jP/GwcOG0/\
7GIc9N6mxI9MugZjjBXaqL2yIqNN9c6CJVCTfNUwOGO5lZAqgAqIILp6KttGuHhheLNeYD9f03LtYH\
+X1vy6Ws1IKDGNUrkOAav43LRDgkim55irZR9bQzl0d0J9h2apVa1XDMfpdCaHNinongTkrFpjLKUt\
LRMMG3cJCSNQewZlQM6SSJ0ObcSUYwuuUMVvmygX1abGb/hJ3O/WyZDuTuvO7wKPqYFI+\
MdiIh25inxyL2kIQSSQONMyJTxjfZMFxUfP8mNR4TLsuFBw73doziESW0HZehzS4+1WJQBtDcpON/\
KKielYef+fUsggFF/wXYGj2M"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]minusDiagrams", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["e", "4"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox["g", "4"]}], 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"]}], 
          RowBox[{"64", " ", 
           SuperscriptBox["Nc", "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "88", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]Reg"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]VA", "2"]}], 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"Nf", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]Reg"}], ")"}], " ", 
           "\[Lambda]plus", " ", "\[Lambda]\[Sigma]"}], 
          RowBox[{"40", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Mon 27 Nov 2023 10:57:52\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Mon 27 Nov 2023 10:57:52", "Tooltip"]& ],
    Uncompress[
    "1:eJztW81y0zAQdhKnhNChHHKDA9w4MvRAgUsIB25MJsNw4hKYJOOZtOlgMlx5lM7wLLxHLzw\
Apww/rbFkx61dSbuSLTu2dHHr2JG+/fbblbRSHn1cTeZDx3F8N7yMl2t/3iF33fDyzjue+\
fM2ue2Fl8n0i7c6mS69iyAIvHvhJ9Ez8up49XX22W+F/808l/GE3I497zL8Jtz+\
hrTvtNjtL8D2XRT+IQc/v/23n6L2BV13oa6J7QLq2lxQrCcxqAAABfJBQZ0p+7N9XT3e3/Aj/yC8+/\
DiyeHoGbm+PprMFjCM2wSG01d1OxIGzkXf2hrUgUS4h9Iv319aRITEDsY2+\
abX4yB8w0KY6bqVeoN2QxH6ezGc5yNKEEzjARyLESoOLwzKMlg7jMbvbFl7upiuF1E3iKYwZlNH3YL\
M/kU88FCoEb7ZYqXUlJFu8UJgGrV71PRQ4VqaWGrCmnmZJbCZRYkRIzNLYDOLKmtgZvkJT/\
1yZhYyd0Kx5aa+tkk1HJlIrck0lXkH76akp4DR0780mdnH++\
RWelpwnzh3yF2G6k1n1g0pyY8rkTyftWZwDyZpGgJnHO4rC4GmuwUMiR87MwoYkaLAMHnp1GCkMMJV\
XchVwoymGDo1Jk1i1lmevhvPJxVhzilNgwdB3NpauBTKL8qm8wuKlA5qPH411i7qTixu9lZaNjWCc9\
wIdlqEmBPsvwPOHljDuMXVSc453BalZ0t7lna6XX6UT9Js843jGlzgbUTpQ9dcwzg3gJK/\
KCyLS9lnCv9gGNCjMefawsC6ptolZQb7H0O4rXqlaWkXZPvH+\
SQNjKymcI3L7Lz0oX2CY4obQMmTtwre68TYZwr/YBgQbsvb77SuuXIN7pA67+\
Awe8MrZv4ylYBGx97J2oc3ioQ/\
cshzlFoRinggFPSXcRjv6PYNWOCUEzFmqDGkDTE9l6mSRDOIKjh0esNY3NnDgkeMXSYE9P53EkaD/\
N435WiWvORoRuhrZLjBm3JqjNMJo1uepo3UPa748gDvBdPKV/\
K6pgX3uxhGbe1cjeGOpGalrDKVdTBTkOUcnZnZYmxBOqbTShSjtgjFZBhcedOiCGv5GXMr8/\
tgntkRlshsMIiC7Xo4Xk9Gf+bGwesn8E6XW3S4Oop8XWNbvOglfb5/\
haxcyJcIJOsAKUw49wyu3FN8ISIfoAKEIgaEC/iBloC/DgQZTkn6KY6edOD4+8ktfeXwP4l3YAE="]\
]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]VADiagrams", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["g", "2"]}], 
           RowBox[{"16", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"]}], 
          RowBox[{"32", " ", "Nc", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"], " ", "Nc"}], 
          RowBox[{"256", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "57", "\[RightSkeleton]"}]}],
        Short],
       FrameMargins->Small],
      "\"Mon 27 Nov 2023 10:57:52\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Mon 27 Nov 2023 10:57:52", "Tooltip"]& ],
    Uncompress[
    "1:eJztmjtPwzAQx9MXlIKAgQ0G2BATogOvBcrAhqoKMbEU1FaWoEWEiq9Tic/\
C92DhMyAeJdiXtjRuHJ8Tp5Q6S5QX5//97nyxr2xctSr1Lcuy7Cw9lG/\
adp2d2Dl6OCe3NbueZpd5eqhUH0irWb0hXcdxyDK94z5jr5Zbj7V7O0XPaiQteNLwfcIuy4R8U5vyk\
TP0gqwL7WcF9s+uicPsRxkanLZSQUP3xgoaJofysBMD2/RwjMknvWUv0avLg+1iaZcdT/\
YqtYZcIHA4CuQQMgS6FAJCqxAxUkg1MzI1S8EpCzfZ6alAjA81TlvGx/h8X+\
pOo9puuHmDMJXymAKXgIY907O3X3LpzMrczul329epyUNjXkY4SUYEopFmxGtwTdWQEaxqo2hlPX/\
25jHsugjecKa4d/BhGozk+Iz05YXJP15gl8qFCVh34px9QtZiaoawf56YPDdiLkhXSqv0Qnc8/\
jE0XLEGaBELyBRXAhzEQ/2ZN+1TWmEp8RItOznt76K9z5SxlX6+5ljS3sUx8xPWPOuutjxW8s8U/\
mP5ynHaPwxhi8vtcqx1JGHdY+3o3+5h/DOFP65jL/qtQNq1/\
nWldEuabRvZng6eWwHjcZREXd8RWTgMeYEs/x3qMIb8YLyLYyQDdebyFn0YHZthncbGwqNJ+\
l2DQKjnh7afLxTlQq84TJHi5PxBI9zrKa49rLkcTywNadyf2NRZiR53U/q+\
iskGVaAQI94pbvCEwA2LsOz4stm8jMft59bwITBtR6yY0cw/\
sojBmTR8QuDNKGZr0uORIZcWCLZjhUVY0tbRkcGwfEThTDo5o3ilW0sGFRZw+jfzikqc/iZX3/+\
UcRaG9bgRUBVVnxxRnThFLQxEwStFEPYDQOeufw=="]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]\[Sigma]Diagrams", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox["e", "2"], " ", 
            SuperscriptBox["g", "2"]}], 
           RowBox[{"8", " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["g", "4"]}], 
          RowBox[{"16", " ", "Nc", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"9", " ", 
           SuperscriptBox["g", "4"], " ", "Nc"}], 
          RowBox[{"128", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "61", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"Nc", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", "\[Eta]\[Psi]Reg"}], ")"}], " ", 
           SuperscriptBox["\[Lambda]\[Sigma]", "2"]}], 
          RowBox[{"20", " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}],
        Short],
       FrameMargins->Small],
      "\"Mon 27 Nov 2023 10:57:52\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Mon 27 Nov 2023 10:57:52", "Tooltip"]& ],
    Uncompress[
    "1:eJztWrlOw0AQzcktoKCDho6CAkHBVREKOhRFiIomoCRaCQhiiWj5FCS+hU/\
hA6gijmA868TEy65nstlFIXZjeW1n5s2b2ettVs+blfp6JpPhBf9SvmzxOtzwon85YVc1Xs9Bc8q/\
VKp3rHldvWQdz/MYPAnewafl5n3tlmf9uxrLad40lG+gWWbsy7eJe877DbaotV/Q2D++\
YB7YH8Z1G4J+iHXd9RXnpkiKsOyA21x/jtmH/4gv+K2zvY2t0jZcD3cqtQYOUCT/\
0UUKbCGcBgozxSEzRUQzgaF5Bb70JSsewu2RBoyCNQlbXmF8tgd1s1FtNYK6IZjKRkyJkAQbfKJrb7\
cUsDOJhf1hP2xlUKNHTfIqwksrIpYatCKWweGjy4qAUZvEViHys3bEcBCiiEYyJX1DT1PoyVN4+\
oySKb+eg+bAA5PgWjfBuuVaz1pCuN8fmTpPRF9AV0ov8Ws5o3z8Y9Jog7UgbcgBZIxHAhqJz/\
Yrb9y79ABLiRsbxIbY33R7nzHjFp2+hASw46Lnp1zLXOet1fFA8SWF/z+\
Z5STs7wnhllbba07HkZTrLtfAo+XtHiW+pPBPU+x1ZwWoas1neqGUbuBoAt3RCHU6vmvFuJNI0om+\
MioXByb9JMyF7gSELeIpQrzWpnKIi/\
QGWDoE3S9w7oADXSmgpFNL4RcudGbt4DOrWW7cQY49lKKm0B08sPIPZXN1XaMzWtE02tFXy9WMoPl/\
gh61NHz+kyKSGxSdGAFmHFI8xoqYIeXgOTisTiVxd2mgCWor9DQkTUowqGyho81TKE3VMkOK8wNWbS\
qSUWhHBwvY9osFWqqN2apksbwkUZpKYmqK0Z2y11s/W9i9hYGWrth1i5vqBZbQRIUagw4dUhPsb+\
sWME2FIE4PDOgRguYPIhv/YZQsyJhEsX4DH98CvA=="]]}], ";"}]}], "Input",
 CellLabelAutoDelete->False,
 CellChangeTimes->{{3.9100822721008472`*^9, 3.910082300121704*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"6410a65a-ca73-48cd-9a11-34212355f470"],

Cell["", "Text",ExpressionUUID->"5307afda-8c7c-4745-9aa7-ad56c7f2f693"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]plusFull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]plus"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]plusDiagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "\[Eta]\[Psi]"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Full"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]minusFull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]minus"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]minusDiagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "\[Eta]\[Psi]"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Full"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]VAFull", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]VA"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]VADiagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "\[Eta]\[Psi]"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Full"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]\[Sigma]Full", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]\[Sigma]"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]\[Sigma]Diagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "\[Eta]\[Psi]"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Full"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9100818756739883`*^9, 3.910081978591949*^9}, {
  3.910082311836957*^9, 3.9100823435104303`*^9}, {3.910082377304509*^9, 
  3.910082385064829*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"d6b3dc13-20d3-4692-bd8d-0ca228c3a03b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Beta functions in the perturbative approximation", "Chapter",
 CellChangeTimes->{{3.9100810472630672`*^9, 3.910081068924192*^9}, {
  3.9100816744274473`*^9, 3.910081686404045*^9}, {3.910082037065027*^9, 
  3.9100820387873983`*^9}},ExpressionUUID->"9740f42f-1d9b-4f92-ab8d-\
ba099bdce970"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Eta]\[Psi]Diagrams", "=", 
   InterpretationBox[
    TagBox[
     TooltipBox[
      PanelBox[
       TagBox[
        RowBox[{
         FractionBox[
          SuperscriptBox["e", "2"], 
          RowBox[{"16", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "-", 
         FractionBox[
          SuperscriptBox["g", "2"], 
          RowBox[{"32", " ", "Nc", " ", 
           SuperscriptBox["\[Pi]", "2"]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["g", "2"], " ", "Nc"}], 
          RowBox[{"32", " ", 
           RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]}]], "+", 
         RowBox[{"\[LeftSkeleton]", "11", "\[RightSkeleton]"}], "+", 
         FractionBox[
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "+", 
         FractionBox[
          RowBox[{"9", " ", "G", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]Reg"}], ")"}]}], 
          RowBox[{"\[LeftSkeleton]", "1", "\[RightSkeleton]"}]], "-", 
         FractionBox[
          RowBox[{"G", " ", 
           SuperscriptBox["\[Beta]gauge", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", "\[Eta]\[Psi]Reg"}], ")"}]}], 
          RowBox[{"40", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"6", " ", "\[Beta]gauge"}], "+", 
             RowBox[{
              SuperscriptBox["\[Beta]gauge", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "-", 
                RowBox[{"4", " ", "\[CapitalLambda]"}]}], ")"}]}], "+", 
             RowBox[{"12", " ", "\[CapitalLambda]"}]}], ")"}]}]]}],
        Short],
       FrameMargins->Small],
      "\"Mon 27 Nov 2023 10:47:15\"",
      TooltipStyle->"TextStyling"],
     Annotation[#, "Mon 27 Nov 2023 10:47:15", "Tooltip"]& ],
    Uncompress[
    "1:eJxTTMoPSuNlYGAoZgESATmlxWnMIB4rkAjJzE0tTmMCcTmARFBiSWZ+\
XmJOJiOQkykAJCByIKUB+eWpRcUgidRMJiwyIG5AZua/////p7EQMh+o6H+\
mAg7z03Ga75cM1kmR1WCv4bcaahfl1jiQHYJMyPGV+\
QcoVMwP5MVYGRg7mYNIZ4ug1PQ0VqICuoEWAU0tF4IDCr8LiYgParlmKyi8QAkfbL07DiuxhA2aC5i\
xeIgb5iCj9MTSdEgaIMIoRhSjwA4H+7mYDWqepRMkDNgIee45uZ7D6vTBFwAEY5cVaFRmAOWx+\
xdkOzFhwoKi7TuKwRCPgCMNzSg0NcRHBtym/1hs+\
oMaZOjSPCAuyUkK5KVMDhqGKO6wGSEhrMlA3zQ7ItI1wZKCExTqGsSHOtyFv3BVPcMnBP8TlW7BLQ8\
SQpAkX4yQUAYAxin0pQ=="]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Eta]\[Psi]Pert", "=", 
   RowBox[{"\[Eta]\[Psi]", "/.", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"\[Eta]\[Psi]", "\[Equal]", 
        RowBox[{"(", 
         RowBox[{"\[Eta]\[Psi]Diagrams", "/.", 
          RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "0"}]}], ")"}]}], ",", 
       "\[Eta]\[Psi]"}], "]"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910081262134582*^9, 3.9100812624907427`*^9}, 
   3.9100814234633636`*^9, {3.910081468847785*^9, 3.910081493264127*^9}, {
   3.9100816492359858`*^9, 3.9100816539762163`*^9}, {3.910082358353469*^9, 
   3.9100823630038013`*^9}, 
   3.91008250394602*^9},ExpressionUUID->"87142565-8718-4ea0-843d-\
791e67d15e74"],

Cell["", "Text",ExpressionUUID->"775db853-1264-45a4-b333-d80daa9f14c4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]plus1Loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]plus"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]plusDiagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "0"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Pert"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]minus1Loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]minus"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]minusDiagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "0"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Pert"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]VA1Loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]VA"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]VADiagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "0"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Pert"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Beta]\[Lambda]\[Sigma]1Loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"2", "\[Eta]\[Psi]"}]}], ")"}], "\[Lambda]\[Sigma]"}], "+", 
     RowBox[{"(", 
      RowBox[{"\[Beta]\[Lambda]\[Sigma]Diagrams", "/.", 
       RowBox[{"\[Eta]\[Psi]Reg", "\[Rule]", "0"}]}], ")"}]}], "/.", 
    RowBox[{"\[Eta]\[Psi]", "\[Rule]", "\[Eta]\[Psi]Pert"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9100818756739883`*^9, 3.910081978591949*^9}, {
  3.910082311836957*^9, 3.9100823435104303`*^9}, {3.910082391782836*^9, 
  3.910082425828413*^9}},
 CellLabel->"In[84]:=",ExpressionUUID->"fa3fdae0-9088-40d4-a7b9-2c461b8d374a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1792, 978},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"c8a62910-dfa6-4cb2-8dd2-85678896a923"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 182, 3, 98, "Title",ExpressionUUID->"04f9a76e-c813-4aa9-a6d6-801d54286f7d"],
Cell[CellGroupData[{
Cell[787, 29, 246, 4, 69, "Chapter",ExpressionUUID->"b14092cb-a3a4-4349-bf8b-e893e38799d3"],
Cell[1036, 35, 3234, 79, 88, "Input",ExpressionUUID->"251ee32d-5607-437b-9cba-22a885596f8d"],
Cell[4273, 116, 71, 0, 35, "Text",ExpressionUUID->"0d828de1-f43d-43c4-893e-fe8ec6a030cb"],
Cell[4347, 118, 10085, 233, 216, "Input",ExpressionUUID->"6410a65a-ca73-48cd-9a11-34212355f470"],
Cell[14435, 353, 71, 0, 35, "Text",ExpressionUUID->"5307afda-8c7c-4745-9aa7-ad56c7f2f693"],
Cell[14509, 355, 2113, 56, 94, "Input",ExpressionUUID->"d6b3dc13-20d3-4692-bd8d-0ca228c3a03b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16659, 416, 294, 4, 69, "Chapter",ExpressionUUID->"9740f42f-1d9b-4f92-ab8d-ba099bdce970"],
Cell[16956, 422, 3274, 80, 88, "Input",ExpressionUUID->"87142565-8718-4ea0-843d-791e67d15e74"],
Cell[20233, 504, 71, 0, 35, "Text",ExpressionUUID->"775db853-1264-45a4-b333-d80daa9f14c4"],
Cell[20307, 506, 2073, 56, 94, "Input",ExpressionUUID->"fa3fdae0-9088-40d4-a7b9-2c461b8d374a"]
}, Open  ]]
}, Open  ]]
}
]
*)


